Generalization Error of Invariant Classifiers

This paper studies the generalization error of invariant classifiers. In particular, we consider the common scenario where the classification task is invariant to certain transformations of the input, and that the classifier is constructed (or learned) to be invariant to these transformations. Our approach relies on factoring the input space into a product of a base space and a set of transformations. We show that whereas the generalization error of a non-invariant classifier is proportional to the complexity of the input space, the generalization error of an invariant classifier is proportional to the complexity of the base space. We also derive a set of sufficient conditions on the geometry of the base space and the set of transformations that ensure that the complexity of the base space is much smaller than the complexity of the input space. Our analysis applies to general classifiers such as convolutional neural networks. We demonstrate the implications of the developed theory for such classifiers with experiments on the MNIST and CIFAR-10 datasets.

==> bibtex_capitalize_months.py <==
"""
This script parses the bibtex file at sys.argv[1] and
replaces all uncapitalized month entries by capitalized ones. This is addopted to the way bibtex handles month abbreviations.

For example the line

month={jan}

will be replaced by

month=jan

and remove url lines!
"""
import sys
import os
import re

def parse(file_string, file_out_suffix = '_correct'):
    file_name, file_extension = os.path.splitext(file_string)
    assert file_extension == ".bib", "Expected file extension is .bib. Supplied file has the extension: " + file_extension
    print "Parsing file: " + file_string

    file_out_string = file_name + file_out_suffix + file_extension

    fin = open(file_string, 'r')
    fout = open(file_out_string, 'w')

    # we first delete the output file
    #fout.seek(0)
    #fout.truncate()

    for line in fin:
        if line[0:5] == 'month':
            line_fixed = re.sub('{', '', line)
            line_fixed = re.sub('}', '', line_fixed)
            fout.write(line_fixed)
            # debug
            print line
            print line_fixed
        elif line[0:3] == 'url':
            pass
        else:
            fout.write(line)

    fin.close()
    fout.close()
    print "Completed!"


if __name__ == '__main__':
    bibtex_file = sys.argv[1]

    parse(bibtex_file)

